RLlib Flow: Distributed Reinforcement Learning is a Dataflow Problem

Researchers and practitioners in the field of reinforcement learning (RL) frequently leverage parallel computation, which has led to a plethora of new algorithms and systems in the last few years. In this paper, we re-examine the challenges posed by distributed RL and try to view it through the lens of an old idea: distributed dataflow. We show that viewing RL as a dataflow problem leads to highly composable and performant implementations. We propose RLlib Flow, a hybrid actor-dataflow programming model for distributed RL, and validate its practicality by porting the full suite of algorithms in RLlib, a widely adopted distributed RL library. Concretely, RLlib Flow provides 2-9 code savings in real production code and enables the composition of multi-agent algorithms not possible by end users before. The open-source code is available as part of RLlib at https://github.com/ray-project/ray/tree/master/rllib.

==> snippets/a2c.py <==
# type: List[RolloutActor]
workers = create_rollout_workers()
# type: Iter[Rollout]
rollouts = ParallelRollouts(workers)
    .gather_sync().flatten()
# type: Iter[TrainStats]
train_op = rollouts
    .flat_map(ConcatBatches(4096))
    .for_each(TrainOneStep(workers))
# type: Iter[Metrics]
return ReportMetrics(train_op, workers)

==> snippets/a3c-origin.py <==
# update models on workers
weights = local_worker.get_weights()
weights = ray.put(weights)

# issue gradients computation tasks
pending_gradients = {}
num_gradients = 0
for worker in remote_workers:
    worker.set_weights.remote(weights)
    future = worker.compute_gradients
        .remote(e.sample.remote())
    pending_gradients[future] = e
    num_gradients += 1
    
# asynchronously gather gradients and apply
while pending_gradients:
    wait_results = ray.wait(
        pending_gradients.keys(), 
        num_returns=1)
    ready_list = wait_results[0]
    future = ready_list[0]

    gradient, info = ray.get(future)
    worker = pending_gradients.pop(future)

    local_worker.apply_gradients(gradient)


==> snippets/a3c.py <==
# type: List[RolloutActor]
workers = create_rollout_workers()
# type: Iter[Gradients]
grads = ParallelRollouts(workers)
    .par_for_each(ComputeGradients())
    .gather_async()
# type: Iter[TrainStats]
apply_op = grads
    .for_each(ApplyGradients(workers))
# type: Iter[Metrics]
return ReportMetrics(apply_op, workers)

==> snippets/apex.py <==
# type: List[RolloutActor]
workers = create_rollout_workers()
# type: List[ReplayActor]
replay_buffer = create_replay_actors()
# type: Iter[Rollout]
rollouts = ParallelRollouts(workers)
    .gather_async()
# type: Iter[_]
store_op = rollouts
    .for_each(StoreToBuffer(replay_buffer))
    .for_each(UpdateWeights(workers))
# type: Iter[TrainStats]
replay_op = ParallelReplay(replay_buffer)
    .gather_async()
    .for_each(UpdatePriorities(workers))
    .for_each(TrainOneStep(workers))
# type: Iter[Metrics]
return ReportMetrics(
    Union(store_op, replay_op), workers)

==> snippets/maml.py <==
# type: List[RolloutActor]
workers = create_rollout_workers()
# type: Iter[List[Rollouts[[
rollouts = ParallelRollouts(workers)
    .gather_sync()
# MAML Algo:
#   Loop until inner adaptation done:
#      1) Aggregate Data from Workers
#      2) Perform Inner Adaption on Data
adapt_op = rollouts
    .combine(InnerAdapt(workers, steps=5))
# Meta-update Step
train_op = adapt_op
    .for_each(MetaUpdate(workers))
# type: Iter[Metrics]
return ReportMetrics(train_op, workers)

==> snippets/spark.py <==
"""RL on Spark Streaming:
Iterate by saving and detecting binary states in a directory:
    1) Replicate the states to workers
    2) Sample in parallel (map)
    3) Collect the samples (reduce)
    4) Train on sampled batch
    5) Save the states and trigger next iteration
"""
# Set up the Spark cluster
sc = SparkContext(master_addr)
# Spark detects new states file in path
states = sc.binaryRecordsStream(path)
rep = states.flatMap(replicate_fn)
split = rep.repartion(NUM_WORKERS)
# Restore actor from states and sample
sample = splits.map(actor_sample_fn)
# Collect all samples from actors
reduced = sample.reduce(merge_fn)
# Restore trainer from states and train
new_states = reduced.map(train_fn)
# Save sampling/training states to path
new_states.foreachRDD(save_states_fn)

==> snippets/twotrain.py <==
# type: List[RolloutActor]
workers = create_rollout_workers()
# type: Iter[Rollout], Iter[Rollout]
r1, r2 = ParallelRollouts(workers).split()
# type: Iter[TrainStats], Iter[TrainStats]
ppo_op = ppo_plan(
    Select(r1, policy="PPO"), workers)
dqn_op = dqn_plan(
    Select(r2, policy="DQN"), workers)
# type: Iter[Metrics]
return ReportMetrics(
    Union(ppo_op, dqn_op), workers)
